The Diverse Origins of Neutron-Capture Elements in the Metal-Poor Star HD 94028: Possible Detection of Products of i-process Nucleosynthesis

We present a detailed analysis of the composition and nucleosynthetic origins of the heavy elements in the metal-poor ([Fe/H]=-1.62+/-0.09) star HD94028. Previous studies revealed that this star is mildly enhanced in elements produced by the slow neutron-capture process (s-process; e.g., [Pb/Fe]=+0.79+/-0.32) and rapid neutron-capture process (r-process; e.g., [Eu/Fe]=+0.22+/-0.12), including unusually large molybdenum ([Mo/Fe]=+0.97+/-0.16) and ruthenium ([Ru/Fe]=+0.69+/-0.17) enhancements. However, this star is not enhanced in carbon ([C/Fe]=-0.06+/-0.19). We analyze an archival near-ultraviolet spectrum of HD94028, collected using the Space Telescope Imaging Spectrograph on board the Hubble Space Telescope, and other archival optical spectra collected from ground-based telescopes. We report abundances or upper limits derived from 64 species of 56 elements. We compare these observations with s-process yields from low-metallicity AGB evolution and nucleosynthesis models. No combination of s- and r-process patterns can adequately reproduce the observed abundances, including the super-solar [As/Ge] ratio (+0.99+/-0.23) and the enhanced [Mo/Fe] and [Ru/Fe] ratios. We can fit these features when including an additional contribution from the intermediate neutron-capture process (i process), which perhaps operated by the ingestion of H in He-burning convective regions in massive stars, super-AGB stars, or low-mass AGB stars. Currently, only the i process appears capable of consistently producing the super-solar [As/Ge] ratios and ratios among neighboring heavy elements found in HD94028. Other metal-poor stars also show enhanced [As/Ge] ratios, hinting that operation of the i process may have been common in the early Galaxy.

==> anc/MRtab2.txt <==
Title: The Diverse Origins of Neutron-Capture Elements in the Metal-Poor Star 
HD 94028: Possible Detection of Products of i-process Nucleosynthesis
Authors: Roederer, I.U., et al.
Table: NUV Iron Lines Examined
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label    Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID       Species
   6- 12 F7.2   0.1nm   Wave     Wavelength in Angstroms
  14- 17 F4.2   eV      ExPot    Excitation potential in eV
  19- 23 F5.2   ---     log(gf)  Log of degeneracy times oscillator strength
  25- 29 F5.1   0.1pm   EW       Equivalent width in milli Angstroms
  31- 35 F5.3   ---     logeps   Log epsilon abundance
--------------------------------------------------------------------------------
FeI  2145.19 0.05 -1.56  71.4 5.170 
FeI  2294.41 0.11 -1.54  92.6 5.470 
FeI  2309.00 0.11 -1.39 131.6 5.690 
FeI  2369.46 0.11 -2.19  53.0 5.260 
FeI  2371.43 0.09 -1.95  74.7 5.550 
FeI  2374.52 0.12 -2.10  79.5 5.810 
FeI  2457.60 0.86 -0.32 131.1 5.190 
FeI  2468.88 0.86 -0.62  96.6 5.160 
FeI  2474.81 0.96 -0.40 127.4 5.320 
FeI  2485.99 0.92 -1.61  60.4 5.540 
FeI  2486.69 0.96 -0.91  77.3 5.240 
FeI  2636.48 0.92 -2.04  53.8 5.700 
FeI  2641.64 0.92 -1.32  67.2 5.350 
FeI  2644.00 1.01 -0.91  81.6 5.300 
FeI  2645.42 0.11 -2.75  55.5 5.720 
FeI  2647.56 0.05 -2.42  69.7 5.740 
FeI  2651.71 0.96 -2.04  58.3 5.860 
FeI  2656.14 2.40 -0.59  58.6 5.580 
FeI  2656.79 1.49 -1.77  48.5 5.760 
FeI  2662.06 0.96 -1.61  54.3 5.310 
FeI  2706.58 0.96 -0.83 138.2 5.770 
FeI  2717.79 0.96 -1.97  52.2 5.580 
FeI  2725.60 0.99 -2.56  38.1 5.720 
FeI  2726.05 1.01 -1.21  68.6 5.310 
FeI  2759.81 1.01 -1.58  79.1 5.880 
FeI  2766.91 1.01 -1.64  62.6 5.580 
FeI  2784.34 2.43 -1.53  30.0 5.790 
FeI  2823.28 0.96 -0.90 127.1 5.730 
FeI  2862.43 1.49 -1.34  70.9 5.850 
FeI  2874.17 0.00 -1.90 106.1 5.670 
FeI  2920.69 1.61 -1.39  51.9 5.490 
FeI  2925.36 2.76 -0.71  35.9 5.390 
FeI  2954.65 2.28 -1.01  53.0 5.720 
FeI  2959.99 2.69 -0.07  59.4 5.270 
FeI  3000.45 1.49 -1.09  85.3 5.830 
FeI  3003.03 0.96 -1.29  82.9 5.540 
FeI  3004.11 2.43 -1.38  29.9 5.590 
FeI  3005.30 2.40 -1.22  38.3 5.630 
FeI  3008.14 0.11 -0.84 186.0 5.210 
FeI  3009.57 0.92 -0.76 135.4 5.440 
FeI  3011.48 2.76 -0.33  58.7 5.810 
FeI  3014.17 0.96 -2.76  32.2 5.610 
FeI  3024.03 0.11 -1.48 101.2 5.150 
FeI  3025.28 0.92 -2.69  34.1 5.560 
FeI  3030.15 2.43 -0.12 110.7 5.920 
FeI  3039.32 2.43 -1.54  33.7 5.880 
FeI  3042.66 0.99 -1.30 114.1 5.830 
FeI  3045.59 2.45 -1.56  23.7 5.610 
FeI  3053.07 2.42 -0.97  40.6 5.490 
FeI  3055.26 1.56 -1.18  72.7 5.730 
FeI  3060.98 1.56 -2.05  40.9 5.730 
FeI  3083.74 0.99 -0.88 103.5 5.290 
FeI  3091.58 1.01 -1.10  86.5 5.300 
FeII 2078.16 1.97 -1.74  57.4 6.010 
FeII 2351.20 2.66 -0.22 115.8 5.890 
FeII 2352.31 5.26  0.16  40.0 6.190 
FeII 2369.95 5.22  0.78  67.4 6.340 
FeII 2416.45 5.55  0.32  43.4 6.370 
FeII 2417.87 3.25 -0.00 121.3 6.210 
FeII 2418.44 5.59  0.20  32.9 6.160 
FeII 2422.69 3.89  0.01  80.0 6.240 
FeII 2428.36 3.90  0.38 140.0 6.520 
FeII 2432.26 2.84  0.05 139.8 5.950 
FeII 2444.52 2.58  0.30 137.9 5.450 
FeII 2445.57 2.70  0.05  96.5 5.410 
FeII 2446.11 3.90 -0.12  93.8 6.570 
FeII 2446.47 2.66 -0.42 142.0 6.270 
FeII 2454.58 4.08  0.10  84.5 6.370 
FeII 2463.28 3.15 -0.19  72.0 5.630 
FeII 2464.01 3.20 -0.02 103.4 5.990 
FeII 2464.91 3.23 -0.09  67.9 5.510 
FeII 2465.91 3.22 -0.05  89.7 5.860 
FeII 2475.54 5.59  0.37  52.3 6.630 
FeII 2502.39 3.22  0.03 153.5 6.370 
FeII 2503.88 3.77  0.32  61.4 5.380 
FeII 2560.28 3.20 -0.16 100.4 6.050 
FeII 2574.37 2.58 -0.01 128.5 5.640 
FeII 2639.57 3.34 -0.78  55.4 5.830 
FeII 2642.01 3.94 -0.84  46.2 6.110 
FeII 2650.48 5.82  0.13  36.0 6.490 
FeII 2658.25 3.97 -0.75  37.9 5.750 
FeII 2664.66 3.39  0.31  86.9 5.520 
FeII 2691.74 3.20 -1.36  50.9 6.100 
FeII 2707.13 4.48 -0.26  60.7 6.460 
FeII 2716.22 3.42 -0.12  84.3 5.910 
FeII 2732.45 0.23 -2.96  78.2 5.720 
FeII 2779.30 3.27 -0.03  74.6 5.480 
FeII 2783.69 3.25  0.09  73.3 5.310 
FeII 2831.56 3.20 -0.26  84.3 5.820 
FeII 2839.51 5.48  0.15  50.8 6.590 
FeII 2926.59 0.99 -1.18 162.1 5.500 
FeII 2979.35 1.10 -2.07  89.8 5.750 
FeII 3062.24 4.08 -0.72  42.6 5.880 

